The Interconnectedness Coefficient: A Semi-Local Graph-Theoretic Measure for Connector Vertices between Cohesive Network Regions

The Interconnectedness Coefficient (IC) is a bounded semi-local graph-theoretic node measure designed to identify connector vertices between cohesive network regions. Such connector vertices, also referred to as bridging nodes, may mediate between locally cohesive regions even when they are neither hubs nor themselves highly clustered. The IC preferentially assigns high values to weakly clustered focal vertices whose adjacent vertices remain strongly clustered after exclusion of the focal connection. Candidate vertices are required to have degree at least two. The construction is partition-free, uses information within radius two, and requires no predefined community or module partition. The range and extremal properties of the score are derived analytically. Exact graph families isolate its maximal response to fully cohesive branches, its controlled response to a single cohesion defect, its invariance under a cohesion-free hub extension, and a sharp fragmentation threshold. A separate application to a Human Interactome Map reveals pronounced degree-dependent stabilization of IC values near the network's mean clustering level. This behavior follows directly from the multiplicative definition. If focal clustering tends to zero while mean leave-one-out cohesion in the neighborhood stabilizes, the IC converges to that neighborhood-cohesion level. Among the highly ranked IC vertices are proteins with established interface, scaffold, and adaptor roles in molecular complexes. The IC is therefore positioned as a semi-local connector measure for cohesive network regions.

==> anc/CITATION.cff <==
cff-version: 1.2.0
message: "If you use the Interconnectedness Coefficient or this reference implementation, please cite the accompanying manuscript."
title: "Reference Implementation of the Interconnectedness Coefficient"
type: software
authors:
  - family-names: Wiebringhaus
    given-names: Thomas
    email: thomas.wiebringhaus@fom.de
    affiliation: "ifes Institute for Empirical Research & Statistics, FOM University of Applied Sciences"
version: "026"
date-released: 2026-09-12
abstract: "Citation metadata for the Interconnectedness Coefficient manuscript and its NetworkX reference implementation. The permanent arXiv identifier will be added after submission."
keywords:
  - interconnectedness coefficient
  - semi-local centrality
  - connector vertex
  - bridging node
  - local clustering coefficient
  - network science
preferred-citation:
  type: article
  title: "The Interconnectedness Coefficient: A Semi-Local Graph-Theoretic Measure for Connector Vertices between Cohesive Network Regions"
  authors:
    - family-names: Wiebringhaus
      given-names: Thomas
      email: thomas.wiebringhaus@fom.de
      affiliation: "ifes Institute for Empirical Research & Statistics, FOM University of Applied Sciences"
  year: 2026


==> anc/README.txt <==
INTERCONNECTEDNESS COEFFICIENT - ANCILLARY REFERENCE IMPLEMENTATION

Author
------
Thomas Wiebringhaus
ifes Institute for Empirical Research & Statistics
FOM University of Applied Sciences, Münster, Germany

Accompanying manuscript
-----------------------
The Interconnectedness Coefficient: A Semi-Local Graph-Theoretic Measure
for Connector Vertices between Cohesive Network Regions

Upload candidate 026, 12 September 2026.

Contents
--------
interconnectedness_coefficient.py
    NetworkX reference implementation for finite, simple, undirected,
    loop-free graphs.

CITATION.cff
    Machine-readable citation metadata. The permanent arXiv identifier
    should be added after submission.

Definition
----------
For every candidate vertex v with degree at least two,

    IC(v) = (1 - C(v)) * mean_{u in N(v)} C_{u without v},

where C(v) is ordinary local clustering and C_{u without v} is the
clustering of the neighborhood of u after the focal vertex v is excluded.

Requirements and execution
--------------------------
Python 3.9 or newer and NetworkX are required.

Run the built-in consistency example with:

    python interconnectedness_coefficient.py

The script prints IC(x) = 0.666666666667 for an H_{3,3,r}-type graph and
checks the expected values programmatically.



==> anc/interconnectedness_coefficient.py <==
"""Reference implementation of the Interconnectedness Coefficient (IC).

Author
------
Thomas Wiebringhaus <thomas.wiebringhaus@fom.de>

Paper
-----
Thomas Wiebringhaus,
"The Interconnectedness Coefficient: A Semi-Local Graph-Theoretic Measure
for Connector Vertices between Cohesive Network Regions."
arXiv upload candidate 026 (2026).

This file follows the mathematical definition in the accompanying manuscript.
The permanent arXiv identifier should be added here after submission.

Input
-----
Undirected, simple, loop-free NetworkX graph G.

Output
------
Dictionary mapping every eligible vertex v with degree >= 2 to IC(v) in [0, 1].
"""

from __future__ import annotations

from typing import Hashable

import networkx as nx


__author__ = "Thomas Wiebringhaus"
__email__ = "thomas.wiebringhaus@fom.de"
__title__ = "Reference implementation of the Interconnectedness Coefficient"
__version__ = "026"


def interconnectedness_coefficient(G: nx.Graph) -> dict[Hashable, float]:
    """Compute IC(v) for all eligible vertices of an undirected simple graph."""
    if G.is_directed():
        raise ValueError("IC reference implementation expects an undirected graph.")
    if G.is_multigraph():
        raise ValueError("IC reference implementation expects a simple graph.")
    if nx.number_of_selfloops(G):
        raise ValueError("IC reference implementation expects a loop-free graph.")

    neighbors = {v: set(G.neighbors(v)) for v in G}
    degree = {v: len(neighbors[v]) for v in G}

    # t(u,v) = |N(u) intersection N(v)| for each edge. For each node u,
    # sum_{v in N(u)} t(u,v) equals twice the number T(u) of triangles at u.
    common: dict[Hashable, dict[Hashable, int]] = {v: {} for v in G}
    twice_triangles = {v: 0 for v in G}

    for u, v in G.edges():
        if degree[u] <= degree[v]:
            t_uv = sum(1 for w in neighbors[u] if w in neighbors[v])
        else:
            t_uv = sum(1 for w in neighbors[v] if w in neighbors[u])
        common[u][v] = t_uv
        common[v][u] = t_uv
        twice_triangles[u] += t_uv
        twice_triangles[v] += t_uv

    triangles = {v: twice_triangles[v] // 2 for v in G}

    ic: dict[Hashable, float] = {}
    for v in G:
        dv = degree[v]
        if dv < 2:
            continue

        c_v = 2.0 * triangles[v] / (dv * (dv - 1))
        loo_sum = 0.0

        for u in neighbors[v]:
            du = degree[u]
            if du < 3:
                c_loo = 0.0
            else:
                # e(N(u) without {v}) = T(u) - t(u,v)
                loo_edges = triangles[u] - common[u][v]
                c_loo = 2.0 * loo_edges / ((du - 1) * (du - 2))
            loo_sum += c_loo

        ic[v] = (1.0 - c_v) * (loo_sum / dv)

    return ic


def _fanout_example(r: int = 4) -> nx.Graph:
    """Return a small H_{3,3,r}-type graph for a consistency test."""
    if r < 1:
        raise ValueError("r must be at least 1")
    G = nx.Graph()

    left = ["a", "l1", "l2"]
    right = ["b", "r1", "r2"]
    G.add_edges_from((u, v) for i, u in enumerate(left) for v in left[i + 1 :])
    G.add_edges_from((u, v) for i, u in enumerate(right) for v in right[i + 1 :])

    G.add_edges_from([("x", "a"), ("x", "b"), ("x", "s")])
    for i in range(r):
        G.add_edge("s", f"p{i}")
    return G


if __name__ == "__main__":
    graph = _fanout_example()
    values = interconnectedness_coefficient(graph)
    print(f"IC(x) = {values['x']:.12g}")
    assert abs(values["x"] - 2.0 / 3.0) < 1e-12
    assert values["s"] == 0.0


